Wavelet-based Edge Multiscale Finite Element Method for Helmholtz problems in perforated domains

We introduce a new efficient algorithm for Helmholtz problems in perforated domains with the design of the scheme allowing for possibly large wavenumbers. Our method is based upon the Wavelet-based Edge Multiscale Finite Element Method (WEMsFEM) as proposed recently in [14]. For a regular coarse mesh with mesh size H, we establish O(H) convergence of this algorithm under the resolution assumption, and with the level parameter being sufficiently large. The performance of the algorithm is demonstrated by extensive 2-dimensional numerical tests including those motivated by photonic crystals.

==> figures/plotper.m <==
clear;
close all
% load ufinec;m=ufinec;
% load ums20c;m1=ums20c;

% load ufiner;m=ufiner;
% load ums20r;m1=ums20r;
% 
% load ufinec4;m=real(ufinec4);
% load ums20c4;m1=real(ums20c4);
% 
load ufiner4;m=ufiner4;
load ums20r4;m1=ums20r4;
 figure();imagesc([-2.4,2.4],[-2.4,2.4],m);   

 colormap_range=floor(64*4); % default colormap_range is 64, but change it to your needs
 [n,xout] =hist(m(:),colormap_range);   % hist intensities according to the colormap range
 [val ,ind]=sort(abs(xout)); % sort according to values closest to zero
 j = jet(colormap_range);
j(ind(1),:) = [ 1 1 1 ]; % also see comment below
% j(ind(1:3),:)=ones(3,3); 
 % you can also use instead something like j(ind(1:whatever),:)=ones(whatever,3); 
 colormap(j);
 value=caxis;colorbar
figure();  imagesc([-2.4,2.4],[-2.4,2.4],m1);   
 caxis(value);colormap(j);colorbar
return
close all;
load ufinec;load ums20c
% figure();imagesc([-2.4,2.4],[-2.4,2.4],real(ufinec));value=caxis;colorbar
% figure();imagesc([-2.4,2.4],[-2.4,2.4],real(ums20c));caxis(value);colorbar
%%% figure();imagesc([-2.4,2.4],[-2.4,2.4],real(abs(ums20c-ufinec)));caxis(value/10);colorbar%[0,max(abs(value))/10]
% 
% load ufiner;load ums20r
% figure();imagesc([-2.4,2.4],[-2.4,2.4],real(ufiner));value=caxis;colorbar
% figure();imagesc([-2.4,2.4],[-2.4,2.4],real(ums20r));caxis(value);colorbar
% % figure();imagesc([-2.4,2.4],[-2.4,2.4],real(abs(ums20r-ufiner)));caxis(value/10);colorbar%[0,max(abs(value))/10]
load ufiner4;load ums20r4
figure();imagesc([-2.4,2.4],[-2.4,2.4],real(ufiner4));value=caxis;colorbar
figure();imagesc([-2.4,2.4],[-2.4,2.4],real(ums20r4));caxis(value);colorbar
% 
load ufinec4;load ums20c4
figure();imagesc([-2.4,2.4],[-2.4,2.4],real(ufinec4));value=caxis;colorbar
figure();imagesc([-2.4,2.4],[-2.4,2.4],real(ums20c4));caxis(value);colorbar

% figure();imagesc([-2.4,2.4],[-2.4,2.4],model_perfacted);

return
Nx=20;
h=1/(Nx);x=0:h:1;y=x;
[X, Y] = meshgrid(x, y);X=X(:);Y=Y(:);
PlotFieldonMesh([x,y],nod,real(u(:)));



%zlim([-1 1])
view(0, 90)

close all;
width = 1.5;     % Width in inches
height = 1.5;    % Height in inches
alw = 1;    % AxesLineWidth
fsz = 11;      % Fontsize
lw = 2.5;      % LineWidth
msz = 10;       % MarkerSize 
%%% width=0.25, source lies in the center
% eh1=[1.17e+00,3.98e-01,9.46e-02,7.52e-02];
% el2=[1.32e+00,4.68e-01,5.33e-02,3.68e-02];
% %%% width=0.25, source lies in the right
% eh1=[1.54e+00,5.99e-01,9.27e-02,7.30e-02];
% el2=[1.60e+00,5.94e-01,4.25e-02,2.31e-02];
% % %%% width=0.4, source lies in the center
% % eh1=[1.20e+00,4.73e-01,2.20e-01,1.48e-01];%% 1 inner
% % el2=[1.87e+00,4.78e-01,1.72e-01,1.15e-01];
% eh1=[1.20e+00,4.73e-01,8.01e-02,7.57e-02];%% 1inner+ 4inner
% el2=[1.87e+00,4.78e-01,5.23e-02,4.89e-02];
% % eh1=[2.59e+00,1.03e-01,8.01e-02,7.57e-02];%%  4inner
% % el2=[3.48e+00,1.32e-01,5.23e-02,4.89e-02];
% % %%% width=0.4, source lies in the right
% eh1=[1.52e+00,7.96e-01,9.79e-02,7.77e-02];
% el2=[1.55e+00,6.35e-01,4.08e-02,2.43e-02];
%%  4inner
eh1=[1.41e+00,2.96e-01,7.37e-02,6.02e-02];
el2=[1.50e+00,3.32e-01,3.57e-02,2.37e-02];
%%% width=0.25, source lies in the right
eh1=[1.39e+00,3.18e-01,8.72e-02,7.12e-02];
el2=[1.41e+00,2.87e-01,3.69e-02,2.20e-02];
% % %%% width=0.4, source lies in the center
eh1=[2.59e+00,1.03e-01,8.01e-02,7.57e-02];
el2=[3.48e+00,1.32e-01,5.23e-02,4.89e-02];
% % %%% width=0.4, source lies in the right
eh1=[1.51e+00,2.47e-01,8.82e-02,7.58e-02];
el2=[1.47e+00,2.32e-01,3.27e-02,2.31e-02];

% % %H=1/20
%%% width=0.25, source lies in the right
eh1=[5.95e-01,9.01e-02,3.66e-02,2.57e-02];
el2=[4.67e-01,6.16e-02,8.53e-03,3.91e-03];
% % %%% width=0.25, source lies in the center
eh1=[7.33e-01,4.18e-02,2.63e-02,2.30e-02];
el2=[7.48e-01,2.99e-02,6.86e-03,5.04e-03];
% % %%% width=0.4, source lies in the right
eh1=[1.91e-01,8.04e-02,3.85e-02,2.73e-02];
el2=[1.80e-01,5.66e-02,8.15e-03,3.97e-03];
% % %%% width=0.4, source lies in the center
eh1=[1.02e-01,4.19e-02,3.02e-02,2.78e-02];
el2=[1.93e-01,4.39e-02,1.21e-02,1.15e-02];
level=[0,1,2,3];  
 

 figure();
% plot(level,log10(el2),'-*r',level,log10(eh1),'-*b',...
%    'LineWidth',lw,'MarkerSize',msz)
plot(level,(el2),'-*r',level,(eh1),'-*b',...
   'LineWidth',lw,'MarkerSize',msz)
set(gca,'FontSize',14)
legend('L^2 error','H^1 error')
% legend('L^2 error','H^1 error')
% title('Relative error for pressure')
xlabel('level')
% ylabel('Relative error in log10 scale')
ylabel('Relative error')
% ylabel('Error')
% xlim([min(level) max(level)])
set(gca,'xtick',0:3)
return
% if p==4
% ums4_sr_m2_ov=umsfine0;rnorm(umsfine0,uref);save ums4_sr_m2_ov ums4_sr_m2_ov
% elseif p==5
% ums5_sr_m2_ov=umsfine0;rnorm(umsfine0,uref);save ums5_sr_m2_ov ums5_sr_m2_ov
% elseif p==6
% ums6_sr_m2_ov=umsfine0;rnorm(umsfine0,uref);save ums6_sr_m2_ov ums6_sr_m2_ov
% end

if p==4
ums4_sr_m2=umsfine0;rnorm(umsfine0,uref);save ums4_sr_m2 ums4_sr_m2
elseif p==5
ums5_sr_m2=umsfine0;rnorm(umsfine0,uref);save ums5_sr_m2 ums5_sr_m2
elseif p==3
ums3_sr_m2=umsfine0;rnorm(umsfine0,uref);save ums3_sr_m2 ums3_sr_m2
end
return
load uf_sr_m2.mat
load ums4_sr_m2.mat
load ums5_sr_m2.mat
load ums6_sr_m2.mat
uf2_sr_m2=uf_sr_m2;save uf2_sr_m2 uf2_sr_m2
uf3_sr_m2=ufine0;save uf3_sr_m2 uf3_sr_m2
rnorm(uf_sr_m2,uf3_sr_m2);
rnorm(ums4_sr_m2,uf3_sr_m2);
rnorm(ums5_sr_m2,uf3_sr_m2);
rnorm(ums6_sr_m2,uf3_sr_m2);
